Autonomous Robotic Assembly: From Part Singulation to Precise Assembly

Imagine a robot that can assemble a functional product from the individual parts presented in any configuration to the robot. Designing such a robotic system is a complex problem which presents several open challenges. To bypass these challenges, the current generation of assembly systems is built with a lot of system integration effort to provide the structure and precision necessary for assembly. These systems are mostly responsible for part singulation, part kitting, and part detection, which is accomplished by intelligent system design. In this paper, we present autonomous assembly of a gear box with minimum requirements on structure. The assembly parts are randomly placed in a two-dimensional work environment for the robot. The proposed system makes use of several different manipulation skills such as sliding for grasping, in-hand manipulation, and insertion to assemble the gear box. All these tasks are run in a closed-loop fashion using vision, tactile, and Force-Torque (F/T) sensors. We perform extensive hardware experiments to show the robustness of the proposed methods as well as the overall system. See supplementary video at https://www.youtube.com/watch?v=cZ9M1DQ23OI.

==> figures/singulation_results.py <==


import numpy as np
import matplotlib.pyplot as plt

number_attempts = [6,3,2,3,3,3,3,4,3,4,4,4,4,3,3,3,9,5,6,4,2,3,3,3,4,1,3,2,3,4,3,3,3,5,3,3,1,2,3,2,4,2,3,6,4,1,5,3,4,2,6,4,3,4,4,4,3,3,4,3,5,4,4,2,
                   3,1,1,5,4,1,4,5,2,4,2,3,4,3,3,4,1,2,2,3,2,3,2,3,3,3,4,2,5,3,4,4,2,1,3,2,5]

number_slipping = [3,0,0,2,0,0,1,1,3,2,1,1,1,6,2,3,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0,0,0,2,0,2,0,1,2,0,0,0,2,0,0,0,0,0,0,0,1,1,1,2,1,0,0,
                   0,0,3,0,0,0,1,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1]

print (len(number_attempts))
print(len(number_slipping))

print("Mean attempts", np.mean(number_attempts))

fig, axes = plt.subplots(1,1)

axes.hist(number_attempts,bins=9, color='darkorange', edgecolor='black',label='Sliding Attempts')
axes.set_title('Sliding Interactions')
axes.hist(number_slipping,bins=9, color='salmon',alpha=0.5, edgecolor='black',label='Slipping during sliding')

axes.set_ylabel('Frequency')

# plt.tight_layout()
plt.legend()
plt.show()

